Imprint of the galactic acceleration scale on globular cluster systems: Galaxies in the Fornax Cluster

Dark matter is required in galaxies at galactocentric radii that are larger than the $a_0$-radius, which is where the gravitational acceleration generated by baryons of the galaxy equals the constant $a_0=1.2\times 10^{-10}$ms$^{-2}$ known as the galactic acceleration scale. It was found previously for massive early-type galaxies that the radial number-density profiles of their globular cluster (GC) systems follow broken power laws and the breaks occur at the $a_0$-radii. We have newly analyzed the distribution of GCs around galaxies in the Fornax cluster in existing photometric catalogs. We found that 1) the coincidence between $a_0$-radii and the break radii of globular cluster systems is valid for early-type galaxies of all masses and, 2) this also applies to the red and blue sub-populations of GCs separately.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

